Bottomonium suppression in 5.02 and 8.16 TeV p-Pb collisions

We compute the suppression of Upsilon(1S), Upsilon(2S), and Upsilon(3S) states in p-Pb collisions relative to pp collisions, including nuclear parton distribution function (nPDF) effects, coherent energy loss, momentum broadening, and final-state interactions in the quark-gluon plasma. We employ the EPPS21 nPDFs and calculate the uncertainty resulting from variation over the associated error sets. To compute coherent energy loss and momentum broadening, we follow the approach of Arleo, Peigne, and collaborators. The 3+1D viscous hydrodynamical background evolution of the quark-gluon plasma is generated by anisotropic hydrodynamics. The in-medium suppression of bottomonium in the quark-gluon plasma is computed using a next-to-leading-order open quantum system framework formulated within potential nonrelativistic quantum chromodynamics. We find that inclusion of all these effects provides a reasonable description of experimental data from the ALICE, ATLAS, CMS, and LHCb collaborations for the suppression of Upsilon(1S), Upsilon(2S), and Upsilon(3S) as a function of both transverse momentum and rapidity.

==> anc/figure10-bottom.tsv <==
# pt center GeV	pt low GeV	pt high GeV	w/o qgp center	w/o qgp lower	w/o qgp upper	with qgp center	with qgp lower	with qgp upper
1.25	0.	2.5	0.600604	0.331307	0.628986	0.428357	0.223299	0.477386
3.75	2.5	5.	0.683724	0.530394	0.765796	0.495914	0.367527	0.58758
6.25	5.	7.5	0.794329	0.661757	0.8684	0.587752	0.464914	0.677183
8.75	7.5	10.	0.838783	0.706313	0.910195	0.634748	0.502856	0.721239
11.25	10.	12.5	0.85116	0.730189	0.936379	0.658843	0.531373	0.752643
13.75	12.5	15.	0.865964	0.728798	0.948296	0.658171	0.516553	0.752236
16.25	15.	17.5	0.849177	0.734423	0.943517	0.65323	0.543851	0.765004
18.75	17.5	20.	0.862965	0.702934	0.963182	0.681197	0.511555	0.789211
21.25	20.	22.5	0.851124	0.728291	0.954294	0.655775	0.551125	0.794897


==> anc/figure10-top.tsv <==
# pt center GeV	pt low GeV	pt high GeV	w/o qgp center	w/o qgp lower	w/o qgp upper	with qgp center	with qgp lower	with qgp upper
1.25	0.	2.5	1.00869	0.653019	1.34979	0.856915	0.537923	1.18528
3.75	2.5	5.	1.02104	0.907222	1.13987	0.874309	0.751401	1.00672
6.25	5.	7.5	1.04718	0.930904	1.14601	0.903266	0.770595	1.01714
8.75	7.5	10.	1.07418	0.940045	1.19541	0.921877	0.78808	1.06029
11.25	10.	12.5	1.06676	0.906178	1.22144	0.925194	0.752499	1.09483
13.75	12.5	15.	1.05373	0.913454	1.2525	0.92412	0.789358	1.11544
16.25	15.	17.5	1.04335	0.838577	1.21381	0.937678	0.720331	1.11258
18.75	17.5	20.	1.04997	0.832137	1.24924	0.899121	0.702852	1.14187
21.25	20.	22.5	1.04662	0.846397	1.32095	0.914653	0.638648	1.19135


==> anc/figure11-bottom.tsv <==
# y center	y low	y high	eloss	npdf center	npdf low	ndpf high	eloss+npdf center	eloss+npdf low	eloss+ndpf+qgp high	eloss+npdf+qgp center	eloss+npdf+qgp low	eloss+ndpf+qgp high
-4.75	-5.	-4.5	1.08512	1.04684	0.84227	1.21342	1.13595	0.913966	1.31671	1.11936	0.896134	1.30153
-4.25	-4.5	-4.	1.02303	1.05406	0.941742	1.19187	1.07834	0.963427	1.21932	1.034	0.91543	1.17835
-3.75	-4.	-3.5	0.994457	1.10205	0.980709	1.21718	1.09595	0.975273	1.21043	1.01159	0.881199	1.13747
-3.25	-3.5	-3.	0.979049	1.0572	0.976553	1.1518	1.03505	0.956093	1.12767	0.921705	0.82934	1.02847
-2.75	-3.	-2.5	0.970328	1.02122	0.926135	1.10722	0.990917	0.898655	1.07437	0.857319	0.754188	0.956955
-2.25	-2.5	-2.	0.96512	0.961007	0.891607	1.0241	0.927487	0.860507	0.988382	0.791804	0.711036	0.870936
-1.75	-2.	-1.5	0.961534	0.924059	0.840188	0.983055	0.888514	0.807869	0.945241	0.755011	0.663204	0.831105
-1.25	-1.5	-1.	0.958891	0.891315	0.79458	0.953525	0.854675	0.761916	0.914327	0.73061	0.629937	0.806072
-0.75	-1.	-0.5	0.956862	0.872528	0.757362	0.926886	0.834889	0.72469	0.886901	0.714282	0.599114	0.782618
-0.25	-0.5	0.	0.954957	0.852725	0.732206	0.916507	0.814316	0.699225	0.875225	0.70178	0.584451	0.777419
0.25	0.	0.5	0.952983	0.837819	0.711354	0.906309	0.798428	0.677909	0.863698	0.691115	0.569677	0.769998
0.75	0.5	1.	0.950749	0.826764	0.703943	0.901405	0.786045	0.669273	0.85701	0.68533	0.56664	0.768137
1.25	1.	1.5	0.948026	0.813797	0.675179	0.885834	0.7715	0.640088	0.839793	0.676357	0.545034	0.756373
1.75	1.5	2.	0.944491	0.80469	0.660446	0.877815	0.760022	0.623785	0.829088	0.671393	0.535009	0.751084
2.25	2.	2.5	0.939652	0.787625	0.6554	0.869035	0.740093	0.615847	0.81659	0.660244	0.535429	0.746768
2.75	2.5	3.	0.932751	0.791063	0.636774	0.875038	0.737865	0.593952	0.816192	0.672619	0.529864	0.759821
3.25	3.	3.5	0.922666	0.772729	0.618268	0.862534	0.712971	0.570455	0.795831	0.66722	0.524177	0.754951
3.75	3.5	4.	0.907926	0.767926	0.601207	0.858318	0.69722	0.545852	0.77929	0.670063	0.518794	0.756332
4.25	4.	4.5	0.887313	0.761233	0.57443	0.869795	0.675451	0.509699	0.771781	0.664767	0.498345	0.763813
4.75	4.5	5.	0.865459	0.850716	0.416977	1.04323	0.73626	0.360876	0.902871	0.7328	0.356616	0.905232


==> anc/figure11-top.tsv <==
# y center	y low	y high	eloss	npdf center	npdf low	ndpf high	eloss+npdf center	eloss+npdf low	eloss+ndpf+qgp high	eloss+npdf+qgp center	eloss+npdf+qgp low	eloss+ndpf+qgp high
-4.75	-5.	-4.5	1.25439	0.955055	0.76058	1.15923	1.19801	0.954064	1.45413	1.1948	0.950701	1.45177
-4.25	-4.5	-4.	1.07656	1.04435	0.85477	1.21191	1.1243	0.920208	1.30469	1.10606	0.90168	1.28924
-3.75	-4.	-3.5	1.02161	1.07761	0.960063	1.19666	1.10089	0.980808	1.22251	1.05627	0.932175	1.18415
-3.25	-3.5	-3.	0.993606	1.08659	0.995738	1.18428	1.07964	0.989371	1.17671	1.0036	0.90564	1.11205
-2.75	-3.	-2.5	0.978462	1.06131	0.986145	1.15524	1.03845	0.964905	1.13035	0.93776	0.854148	1.04377
-2.25	-2.5	-2.	0.969859	1.0132	0.941696	1.0841	0.982658	0.913312	1.05143	0.870791	0.788648	0.955895
-1.75	-2.	-1.5	0.964659	0.966374	0.89274	1.01795	0.932221	0.86119	0.981972	0.818788	0.73563	0.88574
-1.25	-1.5	-1.	0.961012	0.923214	0.835373	0.96533	0.88722	0.802803	0.927694	0.778966	0.685827	0.837511
-0.75	-1.	-0.5	0.958236	0.893976	0.802684	0.946279	0.856641	0.76916	0.906759	0.756521	0.661132	0.821238
-0.25	-0.5	0.	0.955942	0.870649	0.766338	0.925711	0.83229	0.732574	0.884926	0.73795	0.632608	0.804856
0.25	0.	0.5	0.953599	0.856042	0.741539	0.916246	0.816321	0.707131	0.873731	0.728473	0.615673	0.798139
0.75	0.5	1.	0.950904	0.838655	0.724217	0.903711	0.797481	0.688661	0.859343	0.714836	0.602728	0.787392
1.25	1.	1.5	0.947488	0.824402	0.693509	0.888156	0.781111	0.657091	0.841517	0.704736	0.57855	0.776044
1.75	1.5	2.	0.942825	0.815453	0.681044	0.885841	0.76883	0.642106	0.835193	0.700055	0.571511	0.774525
2.25	2.	2.5	0.936124	0.804178	0.672613	0.883549	0.75281	0.62965	0.827112	0.695429	0.570871	0.776825
2.75	2.5	3.	0.926177	0.788906	0.647162	0.868946	0.730666	0.599387	0.804798	0.688931	0.557082	0.768296
3.25	3.	3.5	0.911254	0.780288	0.637252	0.866625	0.71104	0.580698	0.789716	0.686102	0.554972	0.767109
3.75	3.5	4.	0.889327	0.78006	0.617796	0.878708	0.693729	0.549422	0.781459	0.682973	0.539089	0.772937
4.25	4.	4.5	0.859628	0.763691	0.573679	0.916804	0.65649	0.493151	0.788111	0.654319	0.490347	0.787234
4.75	4.5	5.	0.848713	0.785408	0.515054	0.930077	0.666586	0.437134	0.789369	0.666567	0.436212	0.791025


==> anc/figure12-left-bottom.tsv <==
# y center	y low	y high	eloss	npdf center	npdf low	ndpf high	eloss+npdf center	eloss+npdf low	eloss+ndpf+qgp high	eloss+npdf+qgp center	eloss+npdf+qgp low	eloss+ndpf+qgp high
-4.75	-5.	-4.5	1.08512	1.04684	0.84227	1.21342	1.13595	0.913966	1.31671	1.11201	0.889385	1.29355
-4.25	-4.5	-4.	1.02303	1.05406	0.941742	1.19187	1.07834	0.963427	1.21932	0.999564	0.881874	1.14395
-3.75	-4.	-3.5	0.994457	1.10205	0.980709	1.21718	1.09595	0.975273	1.21043	0.931955	0.799328	1.06276
-3.25	-3.5	-3.	0.979049	1.0572	0.976553	1.1518	1.03505	0.956093	1.12767	0.806029	0.711025	0.91793
-2.75	-3.	-2.5	0.970328	1.02122	0.926135	1.10722	0.990917	0.898655	1.07437	0.716513	0.616206	0.820915
-2.25	-2.5	-2.	0.96512	0.961007	0.891607	1.0241	0.927487	0.860507	0.988382	0.648205	0.567575	0.733658
-1.75	-2.	-1.5	0.961534	0.924059	0.840188	0.983055	0.888514	0.807869	0.945241	0.613984	0.525036	0.698215
-1.25	-1.5	-1.	0.958891	0.891315	0.79458	0.953525	0.854675	0.761916	0.914327	0.60043	0.504492	0.680528
-0.75	-1.	-0.5	0.956862	0.872528	0.757362	0.926886	0.834889	0.72469	0.886901	0.587757	0.479677	0.662106
-0.25	-0.5	0.	0.954957	0.852725	0.732206	0.916507	0.814316	0.699225	0.875225	0.584431	0.476206	0.664887
0.25	0.	0.5	0.952983	0.837819	0.711354	0.906309	0.798428	0.677909	0.863698	0.579454	0.467125	0.662608
0.75	0.5	1.	0.950749	0.826764	0.703943	0.901405	0.786045	0.669273	0.85701	0.580883	0.469762	0.666649
1.25	1.	1.5	0.948026	0.813797	0.675179	0.885834	0.7715	0.640088	0.839793	0.577886	0.455784	0.661672
1.75	1.5	2.	0.944491	0.80469	0.660446	0.877815	0.760022	0.623785	0.829088	0.579828	0.451065	0.662996
2.25	2.	2.5	0.939652	0.787625	0.6554	0.869035	0.740093	0.615847	0.81659	0.578198	0.460175	0.668925
2.75	2.5	3.	0.932751	0.791063	0.636774	0.875038	0.737865	0.593952	0.816192	0.607703	0.471549	0.698938
3.25	3.	3.5	0.922666	0.772729	0.618268	0.862534	0.712971	0.570455	0.795831	0.625447	0.485131	0.714556
3.75	3.5	4.	0.907926	0.767926	0.601207	0.858318	0.69722	0.545852	0.77929	0.648769	0.499481	0.737127
4.25	4.	4.5	0.887313	0.761233	0.57443	0.869795	0.675451	0.509699	0.771781	0.659192	0.493615	0.758686
4.75	4.5	5.	0.865459	0.850716	0.416977	1.04323	0.73626	0.360876	0.902871	0.731939	0.356714	0.903713


==> anc/figure12-left-top.tsv <==
# y center	y low	y high	eloss	npdf center	npdf low	ndpf high	eloss+npdf center	eloss+npdf low	eloss+ndpf+qgp high	eloss+npdf+qgp center	eloss+npdf+qgp low	eloss+ndpf+qgp high
-4.75	-5.	-4.5	1.25439	0.955055	0.76058	1.15923	1.19801	0.954064	1.45413	1.19456	0.950838	1.45123
-4.25	-4.5	-4.	1.07656	1.04435	0.85477	1.21191	1.1243	0.920208	1.30469	1.09694	0.893369	1.28048
-3.75	-4.	-3.5	1.02161	1.07761	0.960063	1.19666	1.10089	0.980808	1.22251	1.0217	0.897345	1.1521
-3.25	-3.5	-3.	0.993606	1.08659	0.995738	1.18428	1.07964	0.989371	1.17671	0.93284	0.83404	1.04698
-2.75	-3.	-2.5	0.978462	1.06131	0.986145	1.15524	1.03845	0.964905	1.13035	0.836885	0.752713	0.949067
-2.25	-2.5	-2.	0.969859	1.0132	0.941696	1.0841	0.982658	0.913312	1.05143	0.755197	0.671314	0.848119
-1.75	-2.	-1.5	0.964659	0.966374	0.89274	1.01795	0.932221	0.86119	0.981972	0.701102	0.616902	0.77599
-1.25	-1.5	-1.	0.961012	0.923214	0.835373	0.96533	0.88722	0.802803	0.927694	0.666993	0.576015	0.735263
-0.75	-1.	-0.5	0.958236	0.893976	0.802684	0.946279	0.856641	0.76916	0.906759	0.6539	0.560435	0.725439
-0.25	-0.5	0.	0.955942	0.870649	0.766338	0.925711	0.83229	0.732574	0.884926	0.641932	0.539693	0.715575
0.25	0.	0.5	0.953599	0.856042	0.741539	0.916246	0.816321	0.707131	0.873731	0.639508	0.53135	0.714357
0.75	0.5	1.	0.950904	0.838655	0.724217	0.903711	0.797481	0.688661	0.859343	0.63161	0.523886	0.708735
1.25	1.	1.5	0.947488	0.824402	0.693509	0.888156	0.781111	0.657091	0.841517	0.627948	0.506385	0.704374
1.75	1.5	2.	0.942825	0.815453	0.681044	0.885841	0.76883	0.642106	0.835193	0.631682	0.507058	0.708872
2.25	2.	2.5	0.936124	0.804178	0.672613	0.883549	0.75281	0.62965	0.827112	0.63999	0.518664	0.724138
2.75	2.5	3.	0.926177	0.788906	0.647162	0.868946	0.730666	0.599387	0.804798	0.651331	0.521921	0.732734
3.25	3.	3.5	0.911254	0.780288	0.637252	0.866625	0.71104	0.580698	0.789716	0.666895	0.536661	0.747825
3.75	3.5	4.	0.889327	0.78006	0.617796	0.878708	0.693729	0.549422	0.781459	0.677023	0.534109	0.767575
4.25	4.	4.5	0.859628	0.763691	0.573679	0.916804	0.65649	0.493151	0.788111	0.653836	0.489971	0.786601
4.75	4.5	5.	0.848713	0.785408	0.515054	0.930077	0.666586	0.437134	0.789369	0.666706	0.436339	0.791027


==> anc/figure12-right-bottom.tsv <==
# y center	y low	y high	eloss	npdf center	npdf low	ndpf high	eloss+npdf center	eloss+npdf low	eloss+ndpf+qgp high	eloss+npdf+qgp center	eloss+npdf+qgp low	eloss+ndpf+qgp high
-4.75	-5.	-4.5	1.08512	1.04684	0.84227	1.21342	1.13595	0.913966	1.31671	1.07715	0.856192	1.25868
-4.25	-4.5	-4.	1.02303	1.05406	0.941742	1.19187	1.07834	0.963427	1.21932	0.938757	0.821972	1.08238
-3.75	-4.	-3.5	0.994457	1.10205	0.980709	1.21718	1.09595	0.975273	1.21043	0.844194	0.713738	0.976256
-3.25	-3.5	-3.	0.979049	1.0572	0.976553	1.1518	1.03505	0.956093	1.12767	0.70883	0.617657	0.818924
-2.75	-3.	-2.5	0.970328	1.02122	0.926135	1.10722	0.990917	0.898655	1.07437	0.61703	0.524575	0.71676
-2.25	-2.5	-2.	0.96512	0.961007	0.891607	1.0241	0.927487	0.860507	0.988382	0.553301	0.479407	0.635132
-1.75	-2.	-1.5	0.961534	0.924059	0.840188	0.983055	0.888514	0.807869	0.945241	0.522693	0.441502	0.603544
-1.25	-1.5	-1.	0.958891	0.891315	0.79458	0.953525	0.854675	0.761916	0.914327	0.513573	0.427121	0.589683
-0.75	-1.	-0.5	0.956862	0.872528	0.757362	0.926886	0.834889	0.72469	0.886901	0.502021	0.404928	0.573179
-0.25	-0.5	0.	0.954957	0.852725	0.732206	0.916507	0.814316	0.699225	0.875225	0.501868	0.404996	0.57956
0.25	0.	0.5	0.952983	0.837819	0.711354	0.906309	0.798428	0.677909	0.863698	0.49908	0.398538	0.579318
0.75	0.5	1.	0.950749	0.826764	0.703943	0.901405	0.786045	0.669273	0.85701	0.503231	0.402701	0.585716
1.25	1.	1.5	0.948026	0.813797	0.675179	0.885834	0.7715	0.640088	0.839793	0.502461	0.391329	0.583674
1.75	1.5	2.	0.944491	0.80469	0.660446	0.877815	0.760022	0.623785	0.829088	0.50699	0.389288	0.587721
2.25	2.	2.5	0.939652	0.787625	0.6554	0.869035	0.740093	0.615847	0.81659	0.508883	0.399892	0.597958
2.75	2.5	3.	0.932751	0.791063	0.636774	0.875038	0.737865	0.593952	0.816192	0.544845	0.417624	0.636205
3.25	3.	3.5	0.922666	0.772729	0.618268	0.862534	0.712971	0.570455	0.795831	0.573004	0.438512	0.662303
3.75	3.5	4.	0.907926	0.767926	0.601207	0.858318	0.69722	0.545852	0.77929	0.610341	0.464611	0.700787
4.25	4.	4.5	0.887313	0.761233	0.57443	0.869795	0.675451	0.509699	0.771781	0.636706	0.473376	0.738656
4.75	4.5	5.	0.865459	0.850716	0.416977	1.04323	0.73626	0.360876	0.902871	0.719866	0.349813	0.893135


==> anc/figure12-right-top.tsv <==
# y center	y low	y high	eloss	npdf center	npdf low	ndpf high	eloss+npdf center	eloss+npdf low	eloss+ndpf+qgp high	eloss+npdf+qgp center	eloss+npdf+qgp low	eloss+ndpf+qgp high
-4.75	-5.	-4.5	1.25439	0.955055	0.76058	1.15923	1.19801	0.954064	1.45413	1.17885	0.936711	1.43561
-4.25	-4.5	-4.	1.07656	1.04435	0.85477	1.21191	1.1243	0.920208	1.30469	1.05953	0.858299	1.24479
-3.75	-4.	-3.5	1.02161	1.07761	0.960063	1.19666	1.10089	0.980808	1.22251	0.959818	0.835935	1.09312
-3.25	-3.5	-3.	0.993606	1.08659	0.995738	1.18428	1.07964	0.989371	1.17671	0.850131	0.753232	0.967385
-2.75	-3.	-2.5	0.978462	1.06131	0.986145	1.15524	1.03845	0.964905	1.13035	0.743692	0.663385	0.856805
-2.25	-2.5	-2.	0.969859	1.0132	0.941696	1.0841	0.982658	0.913312	1.05143	0.661962	0.582107	0.754585
-1.75	-2.	-1.5	0.964659	0.966374	0.89274	1.01795	0.932221	0.86119	0.981972	0.610236	0.531447	0.685006
-1.25	-1.5	-1.	0.961012	0.923214	0.835373	0.96533	0.88722	0.802803	0.927694	0.58036	0.496029	0.650021
-0.75	-1.	-0.5	0.958236	0.893976	0.802684	0.946279	0.856641	0.76916	0.906759	0.571787	0.484796	0.643245
-0.25	-0.5	0.	0.955942	0.870649	0.766338	0.925711	0.83229	0.732574	0.884926	0.562709	0.467515	0.636839
0.25	0.	0.5	0.953599	0.856042	0.741539	0.916246	0.816321	0.707131	0.873731	0.56366	0.463418	0.638719
0.75	0.5	1.	0.950904	0.838655	0.724217	0.903711	0.797481	0.688661	0.859343	0.558457	0.458084	0.634779
1.25	1.	1.5	0.947488	0.824402	0.693509	0.888156	0.781111	0.657091	0.841517	0.558249	0.444688	0.63514
1.75	1.5	2.	0.942825	0.815453	0.681044	0.885841	0.76883	0.642106	0.835193	0.56559	0.448447	0.642212
2.25	2.	2.5	0.936124	0.804178	0.672613	0.883549	0.75281	0.62965	0.827112	0.580019	0.464563	0.664649
2.75	2.5	3.	0.926177	0.788906	0.647162	0.868946	0.730666	0.599387	0.804798	0.60141	0.476765	0.683763
3.25	3.	3.5	0.911254	0.780288	0.637252	0.866625	0.71104	0.580698	0.789716	0.629998	0.502535	0.711603
3.75	3.5	4.	0.889327	0.78006	0.617796	0.878708	0.693729	0.549422	0.781459	0.65454	0.514289	0.746517
4.25	4.	4.5	0.859628	0.763691	0.573679	0.916804	0.65649	0.493151	0.788111	0.643934	0.481554	0.777678
4.75	4.5	5.	0.848713	0.785408	0.515054	0.930077	0.666586	0.437134	0.789369	0.662197	0.433746	0.787297


==> anc/figure6.tsv <==
# y center	y low	y high	1S center	1S lower	1S upper	2S center	2S lower	2S upper	3S center	3S lower	3S upper
-4.75	-5.	-4.5	0.997321	0.996475	0.998379	0.99712	0.996618	0.998003	0.984009	0.981812	0.987265
-4.25	-4.5	-4.	0.983776	0.979866	0.988156	0.975667	0.970834	0.981443	0.942392	0.932724	0.954089
-3.75	-4.	-3.5	0.959471	0.950416	0.968622	0.928066	0.914904	0.942404	0.871856	0.852292	0.894161
-3.25	-3.5	-3.	0.929564	0.91537	0.945055	0.864027	0.843	0.889756	0.787419	0.761324	0.822113
-2.75	-3.	-2.5	0.903036	0.885214	0.923399	0.805896	0.78009	0.83962	0.716154	0.687513	0.757997
-2.25	-2.5	-2.	0.886159	0.863503	0.90914	0.768525	0.735032	0.806636	0.673644	0.637357	0.717677
-1.75	-2.	-1.5	0.87832	0.854202	0.902001	0.752077	0.716337	0.790237	0.654604	0.617108	0.697582
-1.25	-1.5	-1.	0.877985	0.854291	0.902788	0.751779	0.717505	0.79257	0.654134	0.617872	0.700684
-0.75	-1.	-0.5	0.883126	0.85955	0.905686	0.763331	0.728632	0.800036	0.667476	0.630292	0.709389
-0.25	-0.5	0.	0.88665	0.863541	0.909517	0.771284	0.736708	0.808626	0.676098	0.638181	0.719652
0.25	0.	0.5	0.892386	0.870663	0.913484	0.783403	0.751417	0.817594	0.690489	0.655349	0.731025
0.75	0.5	1.	0.896367	0.875217	0.916272	0.792006	0.760731	0.82474	0.700276	0.66518	0.738679
1.25	1.	1.5	0.902222	0.880472	0.922197	0.803917	0.770647	0.837029	0.714686	0.676754	0.754756
1.75	1.5	2.	0.910546	0.890058	0.927361	0.821615	0.789681	0.848753	0.73565	0.698401	0.768938
2.25	2.	2.5	0.923777	0.906649	0.939202	0.850134	0.823734	0.875501	0.770472	0.737813	0.803578
2.75	2.5	3.	0.94288	0.929419	0.954645	0.89142	0.870758	0.910457	0.823097	0.79542	0.849608
3.25	3.	3.5	0.964927	0.955697	0.971373	0.937914	0.924165	0.946955	0.886022	0.865398	0.901088
3.75	3.5	4.	0.984496	0.981193	0.989095	0.975919	0.972128	0.982233	0.94351	0.936054	0.955286
4.25	4.	4.5	0.996692	0.994315	0.998887	0.995958	0.993553	0.998083	0.980874	0.976485	0.986762
4.75	4.5	5.	0.999971	0.997892	1.0021	1.00018	0.998181	1.0021	0.993416	0.992251	0.997376


==> anc/figure7-bottom.tsv <==
# y center	y low	y high	w/o qgp center	w/o qgp lower	w/o qgp upper	with qgp center	with qgp lower	with qgp upper
-4.75	-5.	-4.5	1.19801	0.954064	1.45413	1.17885	0.936711	1.43561
-4.25	-4.5	-4.	1.1243	0.920208	1.30469	1.05953	0.858299	1.24479
-3.75	-4.	-3.5	1.10089	0.980808	1.22251	0.959818	0.835935	1.09312
-3.25	-3.5	-3.	1.07964	0.989371	1.17671	0.850131	0.753232	0.967385
-2.75	-3.	-2.5	1.03845	0.964905	1.13035	0.743692	0.663385	0.856805
-2.25	-2.5	-2.	0.982658	0.913312	1.05143	0.661962	0.582107	0.754585
-1.75	-2.	-1.5	0.932221	0.86119	0.981972	0.610236	0.531447	0.685006
-1.25	-1.5	-1.	0.88722	0.802803	0.927694	0.58036	0.496029	0.650021
-0.75	-1.	-0.5	0.856641	0.76916	0.906759	0.571787	0.484796	0.643245
-0.25	-0.5	0.	0.83229	0.732574	0.884926	0.562709	0.467515	0.636839
0.25	0.	0.5	0.816321	0.707131	0.873731	0.56366	0.463418	0.638719
0.75	0.5	1.	0.797481	0.688661	0.859343	0.558457	0.458084	0.634779
1.25	1.	1.5	0.781111	0.657091	0.841517	0.558249	0.444688	0.63514
1.75	1.5	2.	0.76883	0.642106	0.835193	0.56559	0.448447	0.642212
2.25	2.	2.5	0.75281	0.62965	0.827112	0.580019	0.464563	0.664649
2.75	2.5	3.	0.730666	0.599387	0.804798	0.60141	0.476765	0.683763
3.25	3.	3.5	0.71104	0.580698	0.789716	0.629998	0.502535	0.711603
3.75	3.5	4.	0.693729	0.549422	0.781459	0.65454	0.514289	0.746517
4.25	4.	4.5	0.65649	0.493151	0.788111	0.643934	0.481554	0.777678
4.75	4.5	5.	0.666586	0.437134	0.789369	0.662197	0.433746	0.787297


==> anc/figure7-middle.tsv <==
# y center	y low	y high	w/o qgp center	w/o qgp lower	w/o qgp upper	with qgp center	with qgp lower	with qgp upper
-4.75	-5.	-4.5	1.19801	0.954064	1.45413	1.19456	0.950838	1.45123
-4.25	-4.5	-4.	1.1243	0.920208	1.30469	1.09694	0.893369	1.28048
-3.75	-4.	-3.5	1.10089	0.980808	1.22251	1.0217	0.897345	1.1521
-3.25	-3.5	-3.	1.07964	0.989371	1.17671	0.93284	0.83404	1.04698
-2.75	-3.	-2.5	1.03845	0.964905	1.13035	0.836885	0.752713	0.949067
-2.25	-2.5	-2.	0.982658	0.913312	1.05143	0.755197	0.671314	0.848119
-1.75	-2.	-1.5	0.932221	0.86119	0.981972	0.701102	0.616902	0.77599
-1.25	-1.5	-1.	0.88722	0.802803	0.927694	0.666993	0.576015	0.735263
-0.75	-1.	-0.5	0.856641	0.76916	0.906759	0.6539	0.560435	0.725439
-0.25	-0.5	0.	0.83229	0.732574	0.884926	0.641932	0.539693	0.715575
0.25	0.	0.5	0.816321	0.707131	0.873731	0.639508	0.53135	0.714357
0.75	0.5	1.	0.797481	0.688661	0.859343	0.63161	0.523886	0.708735
1.25	1.	1.5	0.781111	0.657091	0.841517	0.627948	0.506385	0.704374
1.75	1.5	2.	0.76883	0.642106	0.835193	0.631682	0.507058	0.708872
2.25	2.	2.5	0.75281	0.62965	0.827112	0.63999	0.518664	0.724138
2.75	2.5	3.	0.730666	0.599387	0.804798	0.651331	0.521921	0.732734
3.25	3.	3.5	0.71104	0.580698	0.789716	0.666895	0.536661	0.747825
3.75	3.5	4.	0.693729	0.549422	0.781459	0.677023	0.534109	0.767575
4.25	4.	4.5	0.65649	0.493151	0.788111	0.653836	0.489971	0.786601
4.75	4.5	5.	0.666586	0.437134	0.789369	0.666706	0.436339	0.791027


==> anc/figure7-top.tsv <==
# y center	y low	y high	w/o qgp center	w/o qgp lower	w/o qgp upper	with qgp center	with qgp lower	with qgp upper
-4.75	-5.	-4.5	1.19801	0.954064	1.45413	1.1948	0.950701	1.45177
-4.25	-4.5	-4.	1.1243	0.920208	1.30469	1.10606	0.90168	1.28924
-3.75	-4.	-3.5	1.10089	0.980808	1.22251	1.05627	0.932175	1.18415
-3.25	-3.5	-3.	1.07964	0.989371	1.17671	1.0036	0.90564	1.11205
-2.75	-3.	-2.5	1.03845	0.964905	1.13035	0.93776	0.854148	1.04377
-2.25	-2.5	-2.	0.982658	0.913312	1.05143	0.870791	0.788648	0.955895
-1.75	-2.	-1.5	0.932221	0.86119	0.981972	0.818788	0.73563	0.88574
-1.25	-1.5	-1.	0.88722	0.802803	0.927694	0.778966	0.685827	0.837511
-0.75	-1.	-0.5	0.856641	0.76916	0.906759	0.756521	0.661132	0.821238
-0.25	-0.5	0.	0.83229	0.732574	0.884926	0.73795	0.632608	0.804856
0.25	0.	0.5	0.816321	0.707131	0.873731	0.728473	0.615673	0.798139
0.75	0.5	1.	0.797481	0.688661	0.859343	0.714836	0.602728	0.787392
1.25	1.	1.5	0.781111	0.657091	0.841517	0.704736	0.57855	0.776044
1.75	1.5	2.	0.76883	0.642106	0.835193	0.700055	0.571511	0.774525
2.25	2.	2.5	0.75281	0.62965	0.827112	0.695429	0.570871	0.776825
2.75	2.5	3.	0.730666	0.599387	0.804798	0.688931	0.557082	0.768296
3.25	3.	3.5	0.71104	0.580698	0.789716	0.686102	0.554972	0.767109
3.75	3.5	4.	0.693729	0.549422	0.781459	0.682973	0.539089	0.772937
4.25	4.	4.5	0.65649	0.493151	0.788111	0.654319	0.490347	0.787234
4.75	4.5	5.	0.666586	0.437134	0.789369	0.666567	0.436212	0.791025


==> anc/figure8-bottom.tsv <==
# pt center GeV	pt low GeV	pt high GeV	w/o qgp center	w/o qgp lower	w/o qgp upper	with qgp center	with qgp lower	with qgp upper
1.25	0.	2.5	0.662012	0.477441	0.707576	0.436984	0.295869	0.496977
3.75	2.5	5.	0.796711	0.679267	0.855868	0.534991	0.43222	0.611776
6.25	5.	7.5	0.874661	0.787979	0.924224	0.604121	0.515212	0.674615
8.75	7.5	10.	0.911184	0.828998	0.959041	0.645215	0.558184	0.715813
11.25	10.	12.5	0.925618	0.847095	0.974125	0.663176	0.581035	0.734765
13.75	12.5	15.	0.937843	0.857475	0.989825	0.684998	0.598533	0.762763
16.25	15.	17.5	0.945164	0.865632	1.00021	0.691793	0.600279	0.770982
18.75	17.5	20.	0.954454	0.877876	1.02152	0.717862	0.625609	0.830145
21.25	20.	22.5	0.971319	0.874936	1.04626	0.704414	0.61215	0.83228


==> anc/figure8-middle.tsv <==
# pt center GeV	pt low GeV	pt high GeV	w/o qgp center	w/o qgp lower	w/o qgp upper	with qgp center	with qgp lower	with qgp upper
1.25	0.	2.5	0.662012	0.477441	0.707576	0.502738	0.344687	0.563563
3.75	2.5	5.	0.796711	0.679267	0.855868	0.61193	0.499499	0.689582
6.25	5.	7.5	0.874661	0.787979	0.924224	0.68479	0.590451	0.754526
8.75	7.5	10.	0.911184	0.828998	0.959041	0.725528	0.634317	0.794479
11.25	10.	12.5	0.925618	0.847095	0.974125	0.742839	0.656843	0.812563
13.75	12.5	15.	0.937843	0.857475	0.989825	0.762965	0.673552	0.837353
16.25	15.	17.5	0.945164	0.865632	1.00021	0.769955	0.676215	0.845473
18.75	17.5	20.	0.954454	0.877876	1.02152	0.791791	0.699586	0.895798
21.25	20.	22.5	0.971319	0.874936	1.04626	0.785422	0.687332	0.903365


==> anc/figure8-top.tsv <==
# pt center GeV	pt low GeV	pt high GeV	w/o qgp center	w/o qgp lower	w/o qgp upper	with qgp center	with qgp lower	with qgp upper
1.25	0.	2.5	0.662012	0.477441	0.707576	0.581845	0.407596	0.638333
3.75	2.5	5.	0.796711	0.679267	0.855868	0.70445	0.585265	0.776501
6.25	5.	7.5	0.874661	0.787979	0.924224	0.780907	0.685941	0.844341
8.75	7.5	10.	0.911184	0.828998	0.959041	0.820693	0.729659	0.882629
11.25	10.	12.5	0.925618	0.847095	0.974125	0.837745	0.751272	0.899839
13.75	12.5	15.	0.937843	0.857475	0.989825	0.854332	0.76524	0.920237
16.25	15.	17.5	0.945164	0.865632	1.00021	0.862155	0.771522	0.930476
18.75	17.5	20.	0.954454	0.877876	1.02152	0.877753	0.790129	0.965274
21.25	20.	22.5	0.971319	0.874936	1.04626	0.883964	0.782655	0.982358


==> anc/figure9-bottom.tsv <==
# pt center GeV	pt low GeV	pt high GeV	w/o qgp center	w/o qgp lower	w/o qgp upper	with qgp center	with qgp lower	with qgp upper
1.25	0.	2.5	0.600604	0.331307	0.628986	0.515038	0.274963	0.557234
3.75	2.5	5.	0.683724	0.530394	0.765796	0.591075	0.445965	0.682154
6.25	5.	7.5	0.794329	0.661757	0.8684	0.693562	0.561023	0.779726
8.75	7.5	10.	0.838783	0.706313	0.910195	0.740929	0.603978	0.823815
11.25	10.	12.5	0.85116	0.730189	0.936379	0.759454	0.63151	0.853096
13.75	12.5	15.	0.865964	0.728798	0.948296	0.767825	0.623478	0.86058
16.25	15.	17.5	0.849177	0.734423	0.943517	0.757637	0.640217	0.863289
18.75	17.5	20.	0.862965	0.702934	0.963182	0.777507	0.609484	0.885771
21.25	20.	22.5	0.851124	0.728291	0.954294	0.760174	0.641485	0.883995


==> anc/figure9-top.tsv <==
# pt center GeV	pt low GeV	pt high GeV	w/o qgp center	w/o qgp lower	w/o qgp upper	with qgp center	with qgp lower	with qgp upper
1.25	0.	2.5	1.00869	0.653019	1.34979	0.93	0.590973	1.26768
3.75	2.5	5.	1.02104	0.907222	1.13987	0.94549	0.823619	1.07385
6.25	5.	7.5	1.04718	0.930904	1.14601	0.973991	0.846276	1.08325
8.75	7.5	10.	1.07418	0.940045	1.19541	0.998329	0.860976	1.13077
11.25	10.	12.5	1.06676	0.906178	1.22144	0.996798	0.826745	1.16158
13.75	12.5	15.	1.05373	0.913454	1.2525	0.990283	0.847969	1.18797
16.25	15.	17.5	1.04335	0.838577	1.21381	0.99241	0.777474	1.16698
18.75	17.5	20.	1.04997	0.832137	1.24924	0.977195	0.762717	1.20079
21.25	20.	22.5	1.04662	0.846397	1.32095	0.985967	0.743109	1.2648

